Using Defect Prediction to Improve the Bug Detection Capability of Search-Based Software Testing

Automated test generators, such as search based software testing (SBST) techniques, replace the tedious and expensive task of manually writing test cases. SBST techniques are effective at generating tests with high code coverage. However, is high code coverage sufficient to maximise the number of bugs found? We argue that SBST needs to be focused to search for test cases in defective areas rather in non-defective areas of the code in order to maximise the likelihood of discovering the bugs. Defect prediction algorithms give useful information about the bug-prone areas in software. Therefore, we formulate the objective of this thesis: \textit{Improve the bug detection capability of SBST by incorporating defect prediction information}. To achieve this, we devise two research objectives, i.e., 1) Develop a novel approach (SBST$_{CL}$) that allocates time budget to classes based on the likelihood of classes being defective, and 2) Develop a novel strategy (SBST$_{ML}$) to guide the underlying search algorithm (i.e., genetic algorithm) towards the defective areas in a class. Through empirical evaluation on 434 real reported bugs in the Defects4J dataset, we demonstrate that our novel approach, SBST$_{CL}$, is significantly more efficient than the state of the art SBST when they are given a tight time budget in a resource constrained environment.

==> figures/MathUtilsB.java <==
/*
 * Licensed to the Apache Software Foundation (ASF) under one or more
 * contributor license agreements.  See the NOTICE file distributed with
 * this work for additional information regarding copyright ownership.
 * The ASF licenses this file to You under the Apache License, Version 2.0
 * (the "License"); you may not use this file except in compliance with
 * the License.  You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

package org.apache.commons.math.util;

import java.math.BigDecimal;
import java.util.Arrays;

/**
 * Some useful additions to the built-in functions in {@link Math}.
 * @version $Revision$ $Date$
 */
public final class MathUtils {

    /** Smallest positive number such that 1 - EPSILON is not numerically equal to 1. */
    public static final double EPSILON = 0x1.0p-53;

    /** Safe minimum, such that 1 / SAFE_MIN does not overflow.
     * <p>In IEEE 754 arithmetic, this is also the smallest normalized
     * number 2<sup>-1022</sup>.</p>
     */
    public static final double SAFE_MIN = 0x1.0p-1022;

    /** -1.0 cast as a byte. */
    private static final byte  NB = (byte)-1;

    /** -1.0 cast as a short. */
    private static final short NS = (short)-1;

    /** 1.0 cast as a byte. */
    private static final byte  PB = (byte)1;

    /** 1.0 cast as a short. */
    private static final short PS = (short)1;

    /** 0.0 cast as a byte. */
    private static final byte  ZB = (byte)0;

    /** 0.0 cast as a short. */
    private static final short ZS = (short)0;

    /** 2 &pi;. */
    private static final double TWO_PI = 2 * Math.PI;

    /**
     * Private Constructor
     */
    private MathUtils() {
        super();
    }

    /**
     * Add two integers, checking for overflow.
     * 
     * @param x an addend
     * @param y an addend
     * @return the sum <code>x+y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int addAndCheck(int x, int y) {
        long s = (long)x + (long)y;
        if (s < Integer.MIN_VALUE || s > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: add");
        }
        return (int)s;
    }

    /**
     * Add two long integers, checking for overflow.
     * 
     * @param a an addend
     * @param b an addend
     * @return the sum <code>a+b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long addAndCheck(long a, long b) {
        return addAndCheck(a, b, "overflow: add");
    }
    
    /**
     * Add two long integers, checking for overflow.
     * 
     * @param a an addend
     * @param b an addend
     * @param msg the message to use for any thrown exception.
     * @return the sum <code>a+b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    private static long addAndCheck(long a, long b, String msg) {
        long ret;
        if (a > b) {
            // use symmetry to reduce boundry cases
            ret = addAndCheck(b, a, msg);
        } else {
            // assert a <= b
            
            if (a < 0) {
                if (b < 0) {
                    // check for negative overflow
                    if (Long.MIN_VALUE - b <= a) {
                        ret = a + b;
                    } else {
                        throw new ArithmeticException(msg);
                    }
                } else {
                    // oppisite sign addition is always safe
                    ret = a + b;
                }
            } else {
                // assert a >= 0
                // assert b >= 0

                // check for positive overflow
                if (a <= Long.MAX_VALUE - b) {
                    ret = a + b;
                } else {
                    throw new ArithmeticException(msg);
                }
            }
        }
        return ret;
    }
    
    /**
     * Returns an exact representation of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>long</code>. The
     * largest value of <code>n</code> for which all coefficients are
     * <code> < Long.MAX_VALUE</code> is 66. If the computed value exceeds
     * <code>Long.MAX_VALUE</code> an <code>ArithMeticException
     *      </code> is
     * thrown.</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     * @throws ArithmeticException if the result is too large to be represented
     *         by a long integer.
     */
    public static long binomialCoefficient(final int n, final int k) {
        if (n < k) {
            throw new IllegalArgumentException(
                "must have n >= k for binomial coefficient (n,k)");
        }
        if (n < 0) {
            throw new IllegalArgumentException(
                "must have n >= 0 for binomial coefficient (n,k)");
        }
        if ((n == k) || (k == 0)) {
            return 1;
        }
        if ((k == 1) || (k == n - 1)) {
            return n;
        }

        long result = Math.round(binomialCoefficientDouble(n, k));
        if (result == Long.MAX_VALUE) {
            throw new ArithmeticException(
                "result too large to represent in a long integer");
        }
        return result;
    }

    /**
     * Returns a <code>double</code> representation of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>double</code>. The
     * largest value of <code>n</code> for which all coefficients are <
     * Double.MAX_VALUE is 1029. If the computed value exceeds Double.MAX_VALUE,
     * Double.POSITIVE_INFINITY is returned</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double binomialCoefficientDouble(final int n, final int k) {
        return Math.floor(Math.exp(binomialCoefficientLog(n, k)) + 0.5);
    }
    
    /**
     * Returns the natural <code>log</code> of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double binomialCoefficientLog(final int n, final int k) {
        if (n < k) {
            throw new IllegalArgumentException(
                "must have n >= k for binomial coefficient (n,k)");
        }
        if (n < 0) {
            throw new IllegalArgumentException(
                "must have n >= 0 for binomial coefficient (n,k)");
        }
        if ((n == k) || (k == 0)) {
            return 0;
        }
        if ((k == 1) || (k == n - 1)) {
            return Math.log((double)n);
        }
        double logSum = 0;

        // n!/k!
        for (int i = k + 1; i <= n; i++) {
            logSum += Math.log((double)i);
        }

        // divide by (n-k)!
        for (int i = 2; i <= n - k; i++) {
            logSum -= Math.log((double)i);
        }

        return logSum;
    }
    
    /**
     * Returns the <a href="http://mathworld.wolfram.com/HyperbolicCosine.html">
     * hyperbolic cosine</a> of x.
     * 
     * @param x double value for which to find the hyperbolic cosine
     * @return hyperbolic cosine of x
     */
    public static double cosh(double x) {
        return (Math.exp(x) + Math.exp(-x)) / 2.0;
    }
    
    /**
     * Returns true iff both arguments are NaN or neither is NaN and they are
     * equal
     * 
     * @param x first value
     * @param y second value
     * @return true if the values are equal or both are NaN
     */
    public static boolean equals(double x, double y) {
        return ((Double.isNaN(x) && Double.isNaN(y)) || x == y);
    }

    /**
     * Returns true iff both arguments are null or have same dimensions
     * and all their elements are {@link #equals(double,double) equals}
     * 
     * @param x first array
     * @param y second array
     * @return true if the values are both null or have same dimension
     * and equal elements
     * @since 1.2
     */
    public static boolean equals(double[] x, double[] y) {
        if ((x == null) || (y == null)) {
            return !((x == null) ^ (y == null));
        }
        if (x.length != y.length) {
            return false;
        }
        for (int i = 0; i < x.length; ++i) {
            if (!equals(x[i], y[i])) {
                return false;
            }
        }
        return true;
    }

    /**
     * Returns n!. Shorthand for <code>n</code> <a
     * href="http://mathworld.wolfram.com/Factorial.html"> Factorial</a>, the
     * product of the numbers <code>1,...,n</code>.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>long</code>. The
     * largest value of <code>n</code> for which <code>n!</code> <
     * Long.MAX_VALUE</code> is 20. If the computed value exceeds <code>Long.MAX_VALUE</code>
     * an <code>ArithMeticException </code> is thrown.</li>
     * </ul>
     * </p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws ArithmeticException if the result is too large to be represented
     *         by a long integer.
     * @throws IllegalArgumentException if n < 0
     */
    public static long factorial(final int n) {
        long result = Math.round(factorialDouble(n));
        if (result == Long.MAX_VALUE) {
            throw new ArithmeticException(
                "result too large to represent in a long integer");
        }
        return result;
    }

    /**
     * Returns n!. Shorthand for <code>n</code> <a
     * href="http://mathworld.wolfram.com/Factorial.html"> Factorial</a>, the
     * product of the numbers <code>1,...,n</code> as a <code>double</code>.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>double</code>. The
     * largest value of <code>n</code> for which <code>n!</code> <
     * Double.MAX_VALUE</code> is 170. If the computed value exceeds
     * Double.MAX_VALUE, Double.POSITIVE_INFINITY is returned</li>
     * </ul>
     * </p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws IllegalArgumentException if n < 0
     */
    public static double factorialDouble(final int n) {
        if (n < 0) {
            throw new IllegalArgumentException("must have n >= 0 for n!");
        }
        return Math.floor(Math.exp(factorialLog(n)) + 0.5);
    }

    /**
     * Returns the natural logarithm of n!.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * </ul></p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double factorialLog(final int n) {
        if (n < 0) {
            throw new IllegalArgumentException("must have n > 0 for n!");
        }
        double logSum = 0;
        for (int i = 2; i <= n; i++) {
            logSum += Math.log((double)i);
        }
        return logSum;
    }

    /**
     * <p>
     * Gets the greatest common divisor of the absolute value of two numbers,
     * using the "binary gcd" method which avoids division and modulo
     * operations. See Knuth 4.5.2 algorithm B. This algorithm is due to Josef
     * Stein (1961).
     * </p>
     * 
     * @param u a non-zero number
     * @param v a non-zero number
     * @return the greatest common divisor, never zero
     * @since 1.1
     */
public static int gcd(int u, int v) {
	if (u * v == 0) {
		return (Math.abs(u) + Math.abs(v));
	}
	...
}
        // keep u and v negative, as negative integers range down to
        // -2^31, while positive numbers can only be as large as 2^31-1
        // (i.e. we can't necessarily negate a negative number without
        // overflow)
        /* assert u!=0 && v!=0; */
        if (u > 0) {
            u = -u;
        } // make u negative
        if (v > 0) {
            v = -v;
        } // make v negative
        // B1. [Find power of 2]
        int k = 0;
        while ((u & 1) == 0 && (v & 1) == 0 && k < 31) { // while u and v are
                                                            // both even...
            u /= 2;
            v /= 2;
            k++; // cast out twos.
        }
        if (k == 31) {
            throw new ArithmeticException("overflow: gcd is 2^31");
        }
        // B2. Initialize: u and v have been divided by 2^k and at least
        // one is odd.
        int t = ((u & 1) == 1) ? v : -(u / 2)/* B3 */;
        // t negative: u was odd, v may be even (t replaces v)
        // t positive: u was even, v is odd (t replaces u)
        do {
            /* assert u<0 && v<0; */
            // B4/B3: cast out twos from t.
            while ((t & 1) == 0) { // while t is even..
                t /= 2; // cast out twos
            }
            // B5 [reset max(u,v)]
            if (t > 0) {
                u = -t;
            } else {
                v = t;
            }
            // B6/B3. at this point both u and v should be odd.
            t = (v - u) / 2;
            // |u| larger: t positive (replace u)
            // |v| larger: t negative (replace v)
        } while (t != 0);
        return -u * (1 << k); // gcd is u*2^k
    }

    /**
     * Returns an integer hash code representing the given double value.
     * 
     * @param value the value to be hashed
     * @return the hash code
     */
    public static int hash(double value) {
        return new Double(value).hashCode();
    }

    /**
     * Returns an integer hash code representing the given double array.
     * 
     * @param value the value to be hashed (may be null)
     * @return the hash code
     * @since 1.2
     */
    public static int hash(double[] value) {
        return Arrays.hashCode(value);
    }

    /**
     * For a byte value x, this method returns (byte)(+1) if x >= 0 and
     * (byte)(-1) if x < 0.
     * 
     * @param x the value, a byte
     * @return (byte)(+1) or (byte)(-1), depending on the sign of x
     */
    public static byte indicator(final byte x) {
        return (x >= ZB) ? PB : NB;
    }

    /**
     * For a double precision value x, this method returns +1.0 if x >= 0 and
     * -1.0 if x < 0. Returns <code>NaN</code> if <code>x</code> is
     * <code>NaN</code>.
     * 
     * @param x the value, a double
     * @return +1.0 or -1.0, depending on the sign of x
     */
    public static double indicator(final double x) {
        if (Double.isNaN(x)) {
            return Double.NaN;
        }
        return (x >= 0.0) ? 1.0 : -1.0;
    }

    /**
     * For a float value x, this method returns +1.0F if x >= 0 and -1.0F if x <
     * 0. Returns <code>NaN</code> if <code>x</code> is <code>NaN</code>.
     * 
     * @param x the value, a float
     * @return +1.0F or -1.0F, depending on the sign of x
     */
    public static float indicator(final float x) {
        if (Float.isNaN(x)) {
            return Float.NaN;
        }
        return (x >= 0.0F) ? 1.0F : -1.0F;
    }

    /**
     * For an int value x, this method returns +1 if x >= 0 and -1 if x < 0.
     * 
     * @param x the value, an int
     * @return +1 or -1, depending on the sign of x
     */
    public static int indicator(final int x) {
        return (x >= 0) ? 1 : -1;
    }

    /**
     * For a long value x, this method returns +1L if x >= 0 and -1L if x < 0.
     * 
     * @param x the value, a long
     * @return +1L or -1L, depending on the sign of x
     */
    public static long indicator(final long x) {
        return (x >= 0L) ? 1L : -1L;
    }

    /**
     * For a short value x, this method returns (short)(+1) if x >= 0 and
     * (short)(-1) if x < 0.
     * 
     * @param x the value, a short
     * @return (short)(+1) or (short)(-1), depending on the sign of x
     */
    public static short indicator(final short x) {
        return (x >= ZS) ? PS : NS;
    }

    /**
     * Returns the least common multiple between two integer values.
     * 
     * @param a the first integer value.
     * @param b the second integer value.
     * @return the least common multiple between a and b.
     * @throws ArithmeticException if the lcm is too large to store as an int
     * @since 1.1
     */
    public static int lcm(int a, int b) {
        return Math.abs(mulAndCheck(a / gcd(a, b), b));
    }

    /** 
     * <p>Returns the 
     * <a href="http://mathworld.wolfram.com/Logarithm.html">logarithm</a>
     * for base <code>b</code> of <code>x</code>.
     * </p>
     * <p>Returns <code>NaN<code> if either argument is negative.  If 
     * <code>base</code> is 0 and <code>x</code> is positive, 0 is returned.
     * If <code>base</code> is positive and <code>x</code> is 0, 
     * <code>Double.NEGATIVE_INFINITY</code> is returned.  If both arguments
     * are 0, the result is <code>NaN</code>.</p>
     * 
     * @param base the base of the logarithm, must be greater than 0
     * @param x argument, must be greater than 0
     * @return the value of the logarithm - the number y such that base^y = x.
     * @since 1.2
     */ 
    public static double log(double base, double x) {
        return Math.log(x)/Math.log(base);
    }

    /**
     * Multiply two integers, checking for overflow.
     * 
     * @param x a factor
     * @param y a factor
     * @return the product <code>x*y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int mulAndCheck(int x, int y) {
        long m = ((long)x) * ((long)y);
        if (m < Integer.MIN_VALUE || m > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: mul");
        }
        return (int)m;
    }

    /**
     * Multiply two long integers, checking for overflow.
     * 
     * @param a first value
     * @param b second value
     * @return the product <code>a * b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long mulAndCheck(long a, long b) {
        long ret;
        String msg = "overflow: multiply";
        if (a > b) {
            // use symmetry to reduce boundry cases
            ret = mulAndCheck(b, a);
        } else {
            if (a < 0) {
                if (b < 0) {
                    // check for positive overflow with negative a, negative b
                    if (a >= Long.MAX_VALUE / b) {
                        ret = a * b;
                    } else {
                        throw new ArithmeticException(msg);
                    }
                } else if (b > 0) {
                    // check for negative overflow with negative a, positive b
                    if (Long.MIN_VALUE / b <= a) {
                        ret = a * b;
                    } else {
                        throw new ArithmeticException(msg);
                        
                    }
                } else {
                    // assert b == 0
                    ret = 0;
                }
            } else if (a > 0) {
                // assert a > 0
                // assert b > 0
                
                // check for positive overflow with positive a, positive b
                if (a <= Long.MAX_VALUE / b) {
                    ret = a * b;
                } else {
                    throw new ArithmeticException(msg);
                }
            } else {
                // assert a == 0
                ret = 0;
            }
        }
        return ret;
    }

    /**
     * Get the next machine representable number after a number, moving
     * in the direction of another number.
     * <p>
     * If <code>direction</code> is greater than or equal to<code>d</code>,
     * the smallest machine representable number strictly greater than
     * <code>d</code> is returned; otherwise the largest representable number
     * strictly less than <code>d</code> is returned.</p>
     * <p>
     * If <code>d</code> is NaN or Infinite, it is returned unchanged.</p>
     * 
     * @param d base number
     * @param direction (the only important thing is whether
     * direction is greater or smaller than d)
     * @return the next machine representable number in the specified direction
     * @since 1.2
     */
    public static double nextAfter(double d, double direction) {

        // handling of some important special cases
        if (Double.isNaN(d) || Double.isInfinite(d)) {
                return d;
        } else if (d == 0) {
                return (direction < 0) ? -Double.MIN_VALUE : Double.MIN_VALUE;
        }
        // special cases MAX_VALUE to infinity and  MIN_VALUE to 0
        // are handled just as normal numbers

        // split the double in raw components
        long bits     = Double.doubleToLongBits(d);
        long sign     = bits & 0x8000000000000000L;
        long exponent = bits & 0x7ff0000000000000L;
        long mantissa = bits & 0x000fffffffffffffL;

        if (d * (direction - d) >= 0) {
                // we should increase the mantissa
                if (mantissa == 0x000fffffffffffffL) {
                        return Double.longBitsToDouble(sign |
                                        (exponent + 0x0010000000000000L));
                } else {
                        return Double.longBitsToDouble(sign |
                                        exponent | (mantissa + 1));
                }
        } else {
                // we should decrease the mantissa
                if (mantissa == 0L) {
                        return Double.longBitsToDouble(sign |
                                        (exponent - 0x0010000000000000L) |
                                        0x000fffffffffffffL);
                } else {
                        return Double.longBitsToDouble(sign |
                                        exponent | (mantissa - 1));
                }
        }

    }

    /**
     * Scale a number by 2<sup>scaleFactor</sup>.
     * <p>If <code>d</code> is 0 or NaN or Infinite, it is returned unchanged.</p>
     * 
     * @param d base number
     * @param scaleFactor power of two by which d sould be multiplied
     * @return d &times; 2<sup>scaleFactor</sup>
     * @since 2.0
     */
    public static double scalb(final double d, final int scaleFactor) {

        // handling of some important special cases
        if ((d == 0) || Double.isNaN(d) || Double.isInfinite(d)) {
            return d;
        }

        // split the double in raw components
        final long bits     = Double.doubleToLongBits(d);
        final long exponent = bits & 0x7ff0000000000000L;
        final long rest     = bits & 0x800fffffffffffffL;

        // shift the exponent
        final long newBits = rest | (exponent + (((long) scaleFactor) << 52));
        return Double.longBitsToDouble(newBits);

    }

    /**
     * Normalize an angle in a 2&pi wide interval around a center value.
     * <p>This method has three main uses:</p>
     * <ul>
     *   <li>normalize an angle between 0 and 2&pi;:<br/>
     *       <code>a = MathUtils.normalizeAngle(a, Math.PI);</code></li>
     *   <li>normalize an angle between -&pi; and +&pi;<br/>
     *       <code>a = MathUtils.normalizeAngle(a, 0.0);</code></li>
     *   <li>compute the angle between two defining angular positions:<br>
     *       <code>angle = MathUtils.normalizeAngle(end, start) - start;</code></li>
     * </ul>
     * <p>Note that due to numerical accuracy and since &pi; cannot be represented
     * exactly, the result interval is <em>closed</em>, it cannot be half-closed
     * as would be more satisfactory in a purely mathematical view.</p>
     * @param a angle to normalize
     * @param center center of the desired 2&pi; interval for the result
     * @return a-2k&pi; with integer k and center-&pi; &lt;= a-2k&pi; &lt;= center+&pi;
     * @since 1.2
     */
     public static double normalizeAngle(double a, double center) {
         return a - TWO_PI * Math.floor((a + Math.PI - center) / TWO_PI);
     }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the {@link BigDecimal#ROUND_HALF_UP} method.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @return the rounded value.
     * @since 1.1
     */
    public static double round(double x, int scale) {
        return round(x, scale, BigDecimal.ROUND_HALF_UP);
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the given method which is any method defined in
     * {@link BigDecimal}.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    public static double round(double x, int scale, int roundingMethod) {
        try {
            return (new BigDecimal
                   (Double.toString(x))
                   .setScale(scale, roundingMethod))
                   .doubleValue();
        } catch (NumberFormatException ex) {
            if (Double.isInfinite(x)) {
                return x;          
            } else {
                return Double.NaN;
            }
        }
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounding using the {@link BigDecimal#ROUND_HALF_UP} method.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @return the rounded value.
     * @since 1.1
     */
    public static float round(float x, int scale) {
        return round(x, scale, BigDecimal.ROUND_HALF_UP);
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the given method which is any method defined in
     * {@link BigDecimal}.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    public static float round(float x, int scale, int roundingMethod) {
        float sign = indicator(x);
        float factor = (float)Math.pow(10.0f, scale) * sign;
        return (float)roundUnscaled(x * factor, sign, roundingMethod) / factor;
    }

    /**
     * Round the given non-negative, value to the "nearest" integer. Nearest is
     * determined by the rounding method specified. Rounding methods are defined
     * in {@link BigDecimal}.
     * 
     * @param unscaled the value to round.
     * @param sign the sign of the original, scaled value.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    private static double roundUnscaled(double unscaled, double sign,
        int roundingMethod) {
        switch (roundingMethod) {
        case BigDecimal.ROUND_CEILING :
            if (sign == -1) {
                unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            } else {
                unscaled = Math.ceil(nextAfter(unscaled, Double.POSITIVE_INFINITY));
            }
            break;
        case BigDecimal.ROUND_DOWN :
            unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            break;
        case BigDecimal.ROUND_FLOOR :
            if (sign == -1) {
                unscaled = Math.ceil(nextAfter(unscaled, Double.POSITIVE_INFINITY));
            } else {
                unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            }
            break;
        case BigDecimal.ROUND_HALF_DOWN : {
            unscaled = nextAfter(unscaled, Double.NEGATIVE_INFINITY);
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction > 0.5) {
                unscaled = Math.ceil(unscaled);
            } else {
                unscaled = Math.floor(unscaled);
            }
            break;
        }
        case BigDecimal.ROUND_HALF_EVEN : {
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction > 0.5) {
                unscaled = Math.ceil(unscaled);
            } else if (fraction < 0.5) {
                unscaled = Math.floor(unscaled);
            } else {
                // The following equality test is intentional and needed for rounding purposes
                if (Math.floor(unscaled) / 2.0 == Math.floor(Math
                    .floor(unscaled) / 2.0)) { // even
                    unscaled = Math.floor(unscaled);
                } else { // odd
                    unscaled = Math.ceil(unscaled);
                }
            }
            break;
        }
        case BigDecimal.ROUND_HALF_UP : {
            unscaled = nextAfter(unscaled, Double.POSITIVE_INFINITY);
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction >= 0.5) {
                unscaled = Math.ceil(unscaled);
            } else {
                unscaled = Math.floor(unscaled);
            }
            break;
        }
        case BigDecimal.ROUND_UNNECESSARY :
            if (unscaled != Math.floor(unscaled)) {
                throw new ArithmeticException("Inexact result from rounding");
            }
            break;
        case BigDecimal.ROUND_UP :
            unscaled = Math.ceil(nextAfter(unscaled,  Double.POSITIVE_INFINITY));
            break;
        default :
            throw new IllegalArgumentException("Invalid rounding method.");
        }
        return unscaled;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for byte value <code>x</code>.
     * <p>
     * For a byte value x, this method returns (byte)(+1) if x > 0, (byte)(0) if
     * x = 0, and (byte)(-1) if x < 0.</p>
     * 
     * @param x the value, a byte
     * @return (byte)(+1), (byte)(0), or (byte)(-1), depending on the sign of x
     */
    public static byte sign(final byte x) {
        return (x == ZB) ? ZB : (x > ZB) ? PB : NB;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for double precision <code>x</code>.
     * <p>
     * For a double value <code>x</code>, this method returns
     * <code>+1.0</code> if <code>x > 0</code>, <code>0.0</code> if
     * <code>x = 0.0</code>, and <code>-1.0</code> if <code>x < 0</code>.
     * Returns <code>NaN</code> if <code>x</code> is <code>NaN</code>.</p>
     * 
     * @param x the value, a double
     * @return +1.0, 0.0, or -1.0, depending on the sign of x
     */
    public static double sign(final double x) {
        if (Double.isNaN(x)) {
            return Double.NaN;
        }
        return (x == 0.0) ? 0.0 : (x > 0.0) ? 1.0 : -1.0;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for float value <code>x</code>.
     * <p>
     * For a float value x, this method returns +1.0F if x > 0, 0.0F if x =
     * 0.0F, and -1.0F if x < 0. Returns <code>NaN</code> if <code>x</code>
     * is <code>NaN</code>.</p>
     * 
     * @param x the value, a float
     * @return +1.0F, 0.0F, or -1.0F, depending on the sign of x
     */
    public static float sign(final float x) {
        if (Float.isNaN(x)) {
            return Float.NaN;
        }
        return (x == 0.0F) ? 0.0F : (x > 0.0F) ? 1.0F : -1.0F;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for int value <code>x</code>.
     * <p>
     * For an int value x, this method returns +1 if x > 0, 0 if x = 0, and -1
     * if x < 0.</p>
     * 
     * @param x the value, an int
     * @return +1, 0, or -1, depending on the sign of x
     */
    public static int sign(final int x) {
        return (x == 0) ? 0 : (x > 0) ? 1 : -1;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for long value <code>x</code>.
     * <p>
     * For a long value x, this method returns +1L if x > 0, 0L if x = 0, and
     * -1L if x < 0.</p>
     * 
     * @param x the value, a long
     * @return +1L, 0L, or -1L, depending on the sign of x
     */
    public static long sign(final long x) {
        return (x == 0L) ? 0L : (x > 0L) ? 1L : -1L;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for short value <code>x</code>.
     * <p>
     * For a short value x, this method returns (short)(+1) if x > 0, (short)(0)
     * if x = 0, and (short)(-1) if x < 0.</p>
     * 
     * @param x the value, a short
     * @return (short)(+1), (short)(0), or (short)(-1), depending on the sign of
     *         x
     */
    public static short sign(final short x) {
        return (x == ZS) ? ZS : (x > ZS) ? PS : NS;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/HyperbolicSine.html">
     * hyperbolic sine</a> of x.
     * 
     * @param x double value for which to find the hyperbolic sine
     * @return hyperbolic sine of x
     */
    public static double sinh(double x) {
        return (Math.exp(x) - Math.exp(-x)) / 2.0;
    }

    /**
     * Subtract two integers, checking for overflow.
     * 
     * @param x the minuend
     * @param y the subtrahend
     * @return the difference <code>x-y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int subAndCheck(int x, int y) {
        long s = (long)x - (long)y;
        if (s < Integer.MIN_VALUE || s > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: subtract");
        }
        return (int)s;
    }

    /**
     * Subtract two long integers, checking for overflow.
     * 
     * @param a first value
     * @param b second value
     * @return the difference <code>a-b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long subAndCheck(long a, long b) {
        long ret;
        String msg = "overflow: subtract";
        if (b == Long.MIN_VALUE) {
            if (a < 0) {
                ret = a - b;
            } else {
                throw new ArithmeticException(msg);
            }
        } else {
            // use additive inverse
            ret = addAndCheck(a, -b, msg);
        }
        return ret;
    }

}


==> figures/MathUtilsF.java <==
/*
 * Licensed to the Apache Software Foundation (ASF) under one or more
 * contributor license agreements.  See the NOTICE file distributed with
 * this work for additional information regarding copyright ownership.
 * The ASF licenses this file to You under the Apache License, Version 2.0
 * (the "License"); you may not use this file except in compliance with
 * the License.  You may obtain a copy of the License at
 *
 *      http://www.apache.org/licenses/LICENSE-2.0
 *
 * Unless required by applicable law or agreed to in writing, software
 * distributed under the License is distributed on an "AS IS" BASIS,
 * WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
 * See the License for the specific language governing permissions and
 * limitations under the License.
 */

package org.apache.commons.math.util;

import java.math.BigDecimal;
import java.util.Arrays;

/**
 * Some useful additions to the built-in functions in {@link Math}.
 * @version $Revision$ $Date$
 */
public final class MathUtils {

    /** Smallest positive number such that 1 - EPSILON is not numerically equal to 1. */
    public static final double EPSILON = 0x1.0p-53;

    /** Safe minimum, such that 1 / SAFE_MIN does not overflow.
     * <p>In IEEE 754 arithmetic, this is also the smallest normalized
     * number 2<sup>-1022</sup>.</p>
     */
    public static final double SAFE_MIN = 0x1.0p-1022;

    /** -1.0 cast as a byte. */
    private static final byte  NB = (byte)-1;

    /** -1.0 cast as a short. */
    private static final short NS = (short)-1;

    /** 1.0 cast as a byte. */
    private static final byte  PB = (byte)1;

    /** 1.0 cast as a short. */
    private static final short PS = (short)1;

    /** 0.0 cast as a byte. */
    private static final byte  ZB = (byte)0;

    /** 0.0 cast as a short. */
    private static final short ZS = (short)0;

    /** 2 &pi;. */
    private static final double TWO_PI = 2 * Math.PI;

    /**
     * Private Constructor
     */
    private MathUtils() {
        super();
    }

    /**
     * Add two integers, checking for overflow.
     * 
     * @param x an addend
     * @param y an addend
     * @return the sum <code>x+y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int addAndCheck(int x, int y) {
        long s = (long)x + (long)y;
        if (s < Integer.MIN_VALUE || s > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: add");
        }
        return (int)s;
    }

    /**
     * Add two long integers, checking for overflow.
     * 
     * @param a an addend
     * @param b an addend
     * @return the sum <code>a+b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long addAndCheck(long a, long b) {
        return addAndCheck(a, b, "overflow: add");
    }
    
    /**
     * Add two long integers, checking for overflow.
     * 
     * @param a an addend
     * @param b an addend
     * @param msg the message to use for any thrown exception.
     * @return the sum <code>a+b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    private static long addAndCheck(long a, long b, String msg) {
        long ret;
        if (a > b) {
            // use symmetry to reduce boundry cases
            ret = addAndCheck(b, a, msg);
        } else {
            // assert a <= b
            
            if (a < 0) {
                if (b < 0) {
                    // check for negative overflow
                    if (Long.MIN_VALUE - b <= a) {
                        ret = a + b;
                    } else {
                        throw new ArithmeticException(msg);
                    }
                } else {
                    // oppisite sign addition is always safe
                    ret = a + b;
                }
            } else {
                // assert a >= 0
                // assert b >= 0

                // check for positive overflow
                if (a <= Long.MAX_VALUE - b) {
                    ret = a + b;
                } else {
                    throw new ArithmeticException(msg);
                }
            }
        }
        return ret;
    }
    
    /**
     * Returns an exact representation of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>long</code>. The
     * largest value of <code>n</code> for which all coefficients are
     * <code> < Long.MAX_VALUE</code> is 66. If the computed value exceeds
     * <code>Long.MAX_VALUE</code> an <code>ArithMeticException
     *      </code> is
     * thrown.</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     * @throws ArithmeticException if the result is too large to be represented
     *         by a long integer.
     */
    public static long binomialCoefficient(final int n, final int k) {
        if (n < k) {
            throw new IllegalArgumentException(
                "must have n >= k for binomial coefficient (n,k)");
        }
        if (n < 0) {
            throw new IllegalArgumentException(
                "must have n >= 0 for binomial coefficient (n,k)");
        }
        if ((n == k) || (k == 0)) {
            return 1;
        }
        if ((k == 1) || (k == n - 1)) {
            return n;
        }

        long result = Math.round(binomialCoefficientDouble(n, k));
        if (result == Long.MAX_VALUE) {
            throw new ArithmeticException(
                "result too large to represent in a long integer");
        }
        return result;
    }

    /**
     * Returns a <code>double</code> representation of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>double</code>. The
     * largest value of <code>n</code> for which all coefficients are <
     * Double.MAX_VALUE is 1029. If the computed value exceeds Double.MAX_VALUE,
     * Double.POSITIVE_INFINITY is returned</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double binomialCoefficientDouble(final int n, final int k) {
        return Math.floor(Math.exp(binomialCoefficientLog(n, k)) + 0.5);
    }
    
    /**
     * Returns the natural <code>log</code> of the <a
     * href="http://mathworld.wolfram.com/BinomialCoefficient.html"> Binomial
     * Coefficient</a>, "<code>n choose k</code>", the number of
     * <code>k</code>-element subsets that can be selected from an
     * <code>n</code>-element set.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>0 <= k <= n </code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * </ul></p>
     * 
     * @param n the size of the set
     * @param k the size of the subsets to be counted
     * @return <code>n choose k</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double binomialCoefficientLog(final int n, final int k) {
        if (n < k) {
            throw new IllegalArgumentException(
                "must have n >= k for binomial coefficient (n,k)");
        }
        if (n < 0) {
            throw new IllegalArgumentException(
                "must have n >= 0 for binomial coefficient (n,k)");
        }
        if ((n == k) || (k == 0)) {
            return 0;
        }
        if ((k == 1) || (k == n - 1)) {
            return Math.log((double)n);
        }
        double logSum = 0;

        // n!/k!
        for (int i = k + 1; i <= n; i++) {
            logSum += Math.log((double)i);
        }

        // divide by (n-k)!
        for (int i = 2; i <= n - k; i++) {
            logSum -= Math.log((double)i);
        }

        return logSum;
    }
    
    /**
     * Returns the <a href="http://mathworld.wolfram.com/HyperbolicCosine.html">
     * hyperbolic cosine</a> of x.
     * 
     * @param x double value for which to find the hyperbolic cosine
     * @return hyperbolic cosine of x
     */
    public static double cosh(double x) {
        return (Math.exp(x) + Math.exp(-x)) / 2.0;
    }
    
    /**
     * Returns true iff both arguments are NaN or neither is NaN and they are
     * equal
     * 
     * @param x first value
     * @param y second value
     * @return true if the values are equal or both are NaN
     */
    public static boolean equals(double x, double y) {
        return ((Double.isNaN(x) && Double.isNaN(y)) || x == y);
    }

    /**
     * Returns true iff both arguments are null or have same dimensions
     * and all their elements are {@link #equals(double,double) equals}
     * 
     * @param x first array
     * @param y second array
     * @return true if the values are both null or have same dimension
     * and equal elements
     * @since 1.2
     */
    public static boolean equals(double[] x, double[] y) {
        if ((x == null) || (y == null)) {
            return !((x == null) ^ (y == null));
        }
        if (x.length != y.length) {
            return false;
        }
        for (int i = 0; i < x.length; ++i) {
            if (!equals(x[i], y[i])) {
                return false;
            }
        }
        return true;
    }

    /**
     * Returns n!. Shorthand for <code>n</code> <a
     * href="http://mathworld.wolfram.com/Factorial.html"> Factorial</a>, the
     * product of the numbers <code>1,...,n</code>.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>long</code>. The
     * largest value of <code>n</code> for which <code>n!</code> <
     * Long.MAX_VALUE</code> is 20. If the computed value exceeds <code>Long.MAX_VALUE</code>
     * an <code>ArithMeticException </code> is thrown.</li>
     * </ul>
     * </p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws ArithmeticException if the result is too large to be represented
     *         by a long integer.
     * @throws IllegalArgumentException if n < 0
     */
    public static long factorial(final int n) {
        long result = Math.round(factorialDouble(n));
        if (result == Long.MAX_VALUE) {
            throw new ArithmeticException(
                "result too large to represent in a long integer");
        }
        return result;
    }

    /**
     * Returns n!. Shorthand for <code>n</code> <a
     * href="http://mathworld.wolfram.com/Factorial.html"> Factorial</a>, the
     * product of the numbers <code>1,...,n</code> as a <code>double</code>.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * <li> The result is small enough to fit into a <code>double</code>. The
     * largest value of <code>n</code> for which <code>n!</code> <
     * Double.MAX_VALUE</code> is 170. If the computed value exceeds
     * Double.MAX_VALUE, Double.POSITIVE_INFINITY is returned</li>
     * </ul>
     * </p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws IllegalArgumentException if n < 0
     */
    public static double factorialDouble(final int n) {
        if (n < 0) {
            throw new IllegalArgumentException("must have n >= 0 for n!");
        }
        return Math.floor(Math.exp(factorialLog(n)) + 0.5);
    }

    /**
     * Returns the natural logarithm of n!.
     * <p>
     * <Strong>Preconditions</strong>:
     * <ul>
     * <li> <code>n >= 0</code> (otherwise
     * <code>IllegalArgumentException</code> is thrown)</li>
     * </ul></p>
     * 
     * @param n argument
     * @return <code>n!</code>
     * @throws IllegalArgumentException if preconditions are not met.
     */
    public static double factorialLog(final int n) {
        if (n < 0) {
            throw new IllegalArgumentException("must have n > 0 for n!");
        }
        double logSum = 0;
        for (int i = 2; i <= n; i++) {
            logSum += Math.log((double)i);
        }
        return logSum;
    }

    /**
     * <p>
     * Gets the greatest common divisor of the absolute value of two numbers,
     * using the "binary gcd" method which avoids division and modulo
     * operations. See Knuth 4.5.2 algorithm B. This algorithm is due to Josef
     * Stein (1961).
     * </p>
     * 
     * @param u a non-zero number
     * @param v a non-zero number
     * @return the greatest common divisor, never zero
     * @since 1.1
     */
public static int gcd(int u, int v) {
	if ((u == 0) || (v == 0)) {
		return (Math.abs(u) + Math.abs(v));
	}
	...
}
        // keep u and v negative, as negative integers range down to
        // -2^31, while positive numbers can only be as large as 2^31-1
        // (i.e. we can't necessarily negate a negative number without
        // overflow)
        /* assert u!=0 && v!=0; */
        if (u > 0) {
            u = -u;
        } // make u negative
        if (v > 0) {
            v = -v;
        } // make v negative
        // B1. [Find power of 2]
        int k = 0;
        while ((u & 1) == 0 && (v & 1) == 0 && k < 31) { // while u and v are
                                                            // both even...
            u /= 2;
            v /= 2;
            k++; // cast out twos.
        }
        if (k == 31) {
            throw new ArithmeticException("overflow: gcd is 2^31");
        }
        // B2. Initialize: u and v have been divided by 2^k and at least
        // one is odd.
        int t = ((u & 1) == 1) ? v : -(u / 2)/* B3 */;
        // t negative: u was odd, v may be even (t replaces v)
        // t positive: u was even, v is odd (t replaces u)
        do {
            /* assert u<0 && v<0; */
            // B4/B3: cast out twos from t.
            while ((t & 1) == 0) { // while t is even..
                t /= 2; // cast out twos
            }
            // B5 [reset max(u,v)]
            if (t > 0) {
                u = -t;
            } else {
                v = t;
            }
            // B6/B3. at this point both u and v should be odd.
            t = (v - u) / 2;
            // |u| larger: t positive (replace u)
            // |v| larger: t negative (replace v)
        } while (t != 0);
        return -u * (1 << k); // gcd is u*2^k
    }

    /**
     * Returns an integer hash code representing the given double value.
     * 
     * @param value the value to be hashed
     * @return the hash code
     */
    public static int hash(double value) {
        return new Double(value).hashCode();
    }

    /**
     * Returns an integer hash code representing the given double array.
     * 
     * @param value the value to be hashed (may be null)
     * @return the hash code
     * @since 1.2
     */
    public static int hash(double[] value) {
        return Arrays.hashCode(value);
    }

    /**
     * For a byte value x, this method returns (byte)(+1) if x >= 0 and
     * (byte)(-1) if x < 0.
     * 
     * @param x the value, a byte
     * @return (byte)(+1) or (byte)(-1), depending on the sign of x
     */
    public static byte indicator(final byte x) {
        return (x >= ZB) ? PB : NB;
    }

    /**
     * For a double precision value x, this method returns +1.0 if x >= 0 and
     * -1.0 if x < 0. Returns <code>NaN</code> if <code>x</code> is
     * <code>NaN</code>.
     * 
     * @param x the value, a double
     * @return +1.0 or -1.0, depending on the sign of x
     */
    public static double indicator(final double x) {
        if (Double.isNaN(x)) {
            return Double.NaN;
        }
        return (x >= 0.0) ? 1.0 : -1.0;
    }

    /**
     * For a float value x, this method returns +1.0F if x >= 0 and -1.0F if x <
     * 0. Returns <code>NaN</code> if <code>x</code> is <code>NaN</code>.
     * 
     * @param x the value, a float
     * @return +1.0F or -1.0F, depending on the sign of x
     */
    public static float indicator(final float x) {
        if (Float.isNaN(x)) {
            return Float.NaN;
        }
        return (x >= 0.0F) ? 1.0F : -1.0F;
    }

    /**
     * For an int value x, this method returns +1 if x >= 0 and -1 if x < 0.
     * 
     * @param x the value, an int
     * @return +1 or -1, depending on the sign of x
     */
    public static int indicator(final int x) {
        return (x >= 0) ? 1 : -1;
    }

    /**
     * For a long value x, this method returns +1L if x >= 0 and -1L if x < 0.
     * 
     * @param x the value, a long
     * @return +1L or -1L, depending on the sign of x
     */
    public static long indicator(final long x) {
        return (x >= 0L) ? 1L : -1L;
    }

    /**
     * For a short value x, this method returns (short)(+1) if x >= 0 and
     * (short)(-1) if x < 0.
     * 
     * @param x the value, a short
     * @return (short)(+1) or (short)(-1), depending on the sign of x
     */
    public static short indicator(final short x) {
        return (x >= ZS) ? PS : NS;
    }

    /**
     * Returns the least common multiple between two integer values.
     * 
     * @param a the first integer value.
     * @param b the second integer value.
     * @return the least common multiple between a and b.
     * @throws ArithmeticException if the lcm is too large to store as an int
     * @since 1.1
     */
    public static int lcm(int a, int b) {
        return Math.abs(mulAndCheck(a / gcd(a, b), b));
    }

    /** 
     * <p>Returns the 
     * <a href="http://mathworld.wolfram.com/Logarithm.html">logarithm</a>
     * for base <code>b</code> of <code>x</code>.
     * </p>
     * <p>Returns <code>NaN<code> if either argument is negative.  If 
     * <code>base</code> is 0 and <code>x</code> is positive, 0 is returned.
     * If <code>base</code> is positive and <code>x</code> is 0, 
     * <code>Double.NEGATIVE_INFINITY</code> is returned.  If both arguments
     * are 0, the result is <code>NaN</code>.</p>
     * 
     * @param base the base of the logarithm, must be greater than 0
     * @param x argument, must be greater than 0
     * @return the value of the logarithm - the number y such that base^y = x.
     * @since 1.2
     */ 
    public static double log(double base, double x) {
        return Math.log(x)/Math.log(base);
    }

    /**
     * Multiply two integers, checking for overflow.
     * 
     * @param x a factor
     * @param y a factor
     * @return the product <code>x*y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int mulAndCheck(int x, int y) {
        long m = ((long)x) * ((long)y);
        if (m < Integer.MIN_VALUE || m > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: mul");
        }
        return (int)m;
    }

    /**
     * Multiply two long integers, checking for overflow.
     * 
     * @param a first value
     * @param b second value
     * @return the product <code>a * b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long mulAndCheck(long a, long b) {
        long ret;
        String msg = "overflow: multiply";
        if (a > b) {
            // use symmetry to reduce boundry cases
            ret = mulAndCheck(b, a);
        } else {
            if (a < 0) {
                if (b < 0) {
                    // check for positive overflow with negative a, negative b
                    if (a >= Long.MAX_VALUE / b) {
                        ret = a * b;
                    } else {
                        throw new ArithmeticException(msg);
                    }
                } else if (b > 0) {
                    // check for negative overflow with negative a, positive b
                    if (Long.MIN_VALUE / b <= a) {
                        ret = a * b;
                    } else {
                        throw new ArithmeticException(msg);
                        
                    }
                } else {
                    // assert b == 0
                    ret = 0;
                }
            } else if (a > 0) {
                // assert a > 0
                // assert b > 0
                
                // check for positive overflow with positive a, positive b
                if (a <= Long.MAX_VALUE / b) {
                    ret = a * b;
                } else {
                    throw new ArithmeticException(msg);
                }
            } else {
                // assert a == 0
                ret = 0;
            }
        }
        return ret;
    }

    /**
     * Get the next machine representable number after a number, moving
     * in the direction of another number.
     * <p>
     * If <code>direction</code> is greater than or equal to<code>d</code>,
     * the smallest machine representable number strictly greater than
     * <code>d</code> is returned; otherwise the largest representable number
     * strictly less than <code>d</code> is returned.</p>
     * <p>
     * If <code>d</code> is NaN or Infinite, it is returned unchanged.</p>
     * 
     * @param d base number
     * @param direction (the only important thing is whether
     * direction is greater or smaller than d)
     * @return the next machine representable number in the specified direction
     * @since 1.2
     */
    public static double nextAfter(double d, double direction) {

        // handling of some important special cases
        if (Double.isNaN(d) || Double.isInfinite(d)) {
                return d;
        } else if (d == 0) {
                return (direction < 0) ? -Double.MIN_VALUE : Double.MIN_VALUE;
        }
        // special cases MAX_VALUE to infinity and  MIN_VALUE to 0
        // are handled just as normal numbers

        // split the double in raw components
        long bits     = Double.doubleToLongBits(d);
        long sign     = bits & 0x8000000000000000L;
        long exponent = bits & 0x7ff0000000000000L;
        long mantissa = bits & 0x000fffffffffffffL;

        if (d * (direction - d) >= 0) {
                // we should increase the mantissa
                if (mantissa == 0x000fffffffffffffL) {
                        return Double.longBitsToDouble(sign |
                                        (exponent + 0x0010000000000000L));
                } else {
                        return Double.longBitsToDouble(sign |
                                        exponent | (mantissa + 1));
                }
        } else {
                // we should decrease the mantissa
                if (mantissa == 0L) {
                        return Double.longBitsToDouble(sign |
                                        (exponent - 0x0010000000000000L) |
                                        0x000fffffffffffffL);
                } else {
                        return Double.longBitsToDouble(sign |
                                        exponent | (mantissa - 1));
                }
        }

    }

    /**
     * Scale a number by 2<sup>scaleFactor</sup>.
     * <p>If <code>d</code> is 0 or NaN or Infinite, it is returned unchanged.</p>
     * 
     * @param d base number
     * @param scaleFactor power of two by which d sould be multiplied
     * @return d &times; 2<sup>scaleFactor</sup>
     * @since 2.0
     */
    public static double scalb(final double d, final int scaleFactor) {

        // handling of some important special cases
        if ((d == 0) || Double.isNaN(d) || Double.isInfinite(d)) {
            return d;
        }

        // split the double in raw components
        final long bits     = Double.doubleToLongBits(d);
        final long exponent = bits & 0x7ff0000000000000L;
        final long rest     = bits & 0x800fffffffffffffL;

        // shift the exponent
        final long newBits = rest | (exponent + (((long) scaleFactor) << 52));
        return Double.longBitsToDouble(newBits);

    }

    /**
     * Normalize an angle in a 2&pi wide interval around a center value.
     * <p>This method has three main uses:</p>
     * <ul>
     *   <li>normalize an angle between 0 and 2&pi;:<br/>
     *       <code>a = MathUtils.normalizeAngle(a, Math.PI);</code></li>
     *   <li>normalize an angle between -&pi; and +&pi;<br/>
     *       <code>a = MathUtils.normalizeAngle(a, 0.0);</code></li>
     *   <li>compute the angle between two defining angular positions:<br>
     *       <code>angle = MathUtils.normalizeAngle(end, start) - start;</code></li>
     * </ul>
     * <p>Note that due to numerical accuracy and since &pi; cannot be represented
     * exactly, the result interval is <em>closed</em>, it cannot be half-closed
     * as would be more satisfactory in a purely mathematical view.</p>
     * @param a angle to normalize
     * @param center center of the desired 2&pi; interval for the result
     * @return a-2k&pi; with integer k and center-&pi; &lt;= a-2k&pi; &lt;= center+&pi;
     * @since 1.2
     */
     public static double normalizeAngle(double a, double center) {
         return a - TWO_PI * Math.floor((a + Math.PI - center) / TWO_PI);
     }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the {@link BigDecimal#ROUND_HALF_UP} method.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @return the rounded value.
     * @since 1.1
     */
    public static double round(double x, int scale) {
        return round(x, scale, BigDecimal.ROUND_HALF_UP);
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the given method which is any method defined in
     * {@link BigDecimal}.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    public static double round(double x, int scale, int roundingMethod) {
        try {
            return (new BigDecimal
                   (Double.toString(x))
                   .setScale(scale, roundingMethod))
                   .doubleValue();
        } catch (NumberFormatException ex) {
            if (Double.isInfinite(x)) {
                return x;          
            } else {
                return Double.NaN;
            }
        }
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounding using the {@link BigDecimal#ROUND_HALF_UP} method.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @return the rounded value.
     * @since 1.1
     */
    public static float round(float x, int scale) {
        return round(x, scale, BigDecimal.ROUND_HALF_UP);
    }

    /**
     * Round the given value to the specified number of decimal places. The
     * value is rounded using the given method which is any method defined in
     * {@link BigDecimal}.
     * 
     * @param x the value to round.
     * @param scale the number of digits to the right of the decimal point.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    public static float round(float x, int scale, int roundingMethod) {
        float sign = indicator(x);
        float factor = (float)Math.pow(10.0f, scale) * sign;
        return (float)roundUnscaled(x * factor, sign, roundingMethod) / factor;
    }

    /**
     * Round the given non-negative, value to the "nearest" integer. Nearest is
     * determined by the rounding method specified. Rounding methods are defined
     * in {@link BigDecimal}.
     * 
     * @param unscaled the value to round.
     * @param sign the sign of the original, scaled value.
     * @param roundingMethod the rounding method as defined in
     *        {@link BigDecimal}.
     * @return the rounded value.
     * @since 1.1
     */
    private static double roundUnscaled(double unscaled, double sign,
        int roundingMethod) {
        switch (roundingMethod) {
        case BigDecimal.ROUND_CEILING :
            if (sign == -1) {
                unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            } else {
                unscaled = Math.ceil(nextAfter(unscaled, Double.POSITIVE_INFINITY));
            }
            break;
        case BigDecimal.ROUND_DOWN :
            unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            break;
        case BigDecimal.ROUND_FLOOR :
            if (sign == -1) {
                unscaled = Math.ceil(nextAfter(unscaled, Double.POSITIVE_INFINITY));
            } else {
                unscaled = Math.floor(nextAfter(unscaled, Double.NEGATIVE_INFINITY));
            }
            break;
        case BigDecimal.ROUND_HALF_DOWN : {
            unscaled = nextAfter(unscaled, Double.NEGATIVE_INFINITY);
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction > 0.5) {
                unscaled = Math.ceil(unscaled);
            } else {
                unscaled = Math.floor(unscaled);
            }
            break;
        }
        case BigDecimal.ROUND_HALF_EVEN : {
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction > 0.5) {
                unscaled = Math.ceil(unscaled);
            } else if (fraction < 0.5) {
                unscaled = Math.floor(unscaled);
            } else {
                // The following equality test is intentional and needed for rounding purposes
                if (Math.floor(unscaled) / 2.0 == Math.floor(Math
                    .floor(unscaled) / 2.0)) { // even
                    unscaled = Math.floor(unscaled);
                } else { // odd
                    unscaled = Math.ceil(unscaled);
                }
            }
            break;
        }
        case BigDecimal.ROUND_HALF_UP : {
            unscaled = nextAfter(unscaled, Double.POSITIVE_INFINITY);
            double fraction = unscaled - Math.floor(unscaled);
            if (fraction >= 0.5) {
                unscaled = Math.ceil(unscaled);
            } else {
                unscaled = Math.floor(unscaled);
            }
            break;
        }
        case BigDecimal.ROUND_UNNECESSARY :
            if (unscaled != Math.floor(unscaled)) {
                throw new ArithmeticException("Inexact result from rounding");
            }
            break;
        case BigDecimal.ROUND_UP :
            unscaled = Math.ceil(nextAfter(unscaled,  Double.POSITIVE_INFINITY));
            break;
        default :
            throw new IllegalArgumentException("Invalid rounding method.");
        }
        return unscaled;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for byte value <code>x</code>.
     * <p>
     * For a byte value x, this method returns (byte)(+1) if x > 0, (byte)(0) if
     * x = 0, and (byte)(-1) if x < 0.</p>
     * 
     * @param x the value, a byte
     * @return (byte)(+1), (byte)(0), or (byte)(-1), depending on the sign of x
     */
    public static byte sign(final byte x) {
        return (x == ZB) ? ZB : (x > ZB) ? PB : NB;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for double precision <code>x</code>.
     * <p>
     * For a double value <code>x</code>, this method returns
     * <code>+1.0</code> if <code>x > 0</code>, <code>0.0</code> if
     * <code>x = 0.0</code>, and <code>-1.0</code> if <code>x < 0</code>.
     * Returns <code>NaN</code> if <code>x</code> is <code>NaN</code>.</p>
     * 
     * @param x the value, a double
     * @return +1.0, 0.0, or -1.0, depending on the sign of x
     */
    public static double sign(final double x) {
        if (Double.isNaN(x)) {
            return Double.NaN;
        }
        return (x == 0.0) ? 0.0 : (x > 0.0) ? 1.0 : -1.0;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for float value <code>x</code>.
     * <p>
     * For a float value x, this method returns +1.0F if x > 0, 0.0F if x =
     * 0.0F, and -1.0F if x < 0. Returns <code>NaN</code> if <code>x</code>
     * is <code>NaN</code>.</p>
     * 
     * @param x the value, a float
     * @return +1.0F, 0.0F, or -1.0F, depending on the sign of x
     */
    public static float sign(final float x) {
        if (Float.isNaN(x)) {
            return Float.NaN;
        }
        return (x == 0.0F) ? 0.0F : (x > 0.0F) ? 1.0F : -1.0F;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for int value <code>x</code>.
     * <p>
     * For an int value x, this method returns +1 if x > 0, 0 if x = 0, and -1
     * if x < 0.</p>
     * 
     * @param x the value, an int
     * @return +1, 0, or -1, depending on the sign of x
     */
    public static int sign(final int x) {
        return (x == 0) ? 0 : (x > 0) ? 1 : -1;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for long value <code>x</code>.
     * <p>
     * For a long value x, this method returns +1L if x > 0, 0L if x = 0, and
     * -1L if x < 0.</p>
     * 
     * @param x the value, a long
     * @return +1L, 0L, or -1L, depending on the sign of x
     */
    public static long sign(final long x) {
        return (x == 0L) ? 0L : (x > 0L) ? 1L : -1L;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/Sign.html"> sign</a>
     * for short value <code>x</code>.
     * <p>
     * For a short value x, this method returns (short)(+1) if x > 0, (short)(0)
     * if x = 0, and (short)(-1) if x < 0.</p>
     * 
     * @param x the value, a short
     * @return (short)(+1), (short)(0), or (short)(-1), depending on the sign of
     *         x
     */
    public static short sign(final short x) {
        return (x == ZS) ? ZS : (x > ZS) ? PS : NS;
    }

    /**
     * Returns the <a href="http://mathworld.wolfram.com/HyperbolicSine.html">
     * hyperbolic sine</a> of x.
     * 
     * @param x double value for which to find the hyperbolic sine
     * @return hyperbolic sine of x
     */
    public static double sinh(double x) {
        return (Math.exp(x) - Math.exp(-x)) / 2.0;
    }

    /**
     * Subtract two integers, checking for overflow.
     * 
     * @param x the minuend
     * @param y the subtrahend
     * @return the difference <code>x-y</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         int
     * @since 1.1
     */
    public static int subAndCheck(int x, int y) {
        long s = (long)x - (long)y;
        if (s < Integer.MIN_VALUE || s > Integer.MAX_VALUE) {
            throw new ArithmeticException("overflow: subtract");
        }
        return (int)s;
    }

    /**
     * Subtract two long integers, checking for overflow.
     * 
     * @param a first value
     * @param b second value
     * @return the difference <code>a-b</code>
     * @throws ArithmeticException if the result can not be represented as an
     *         long
     * @since 1.2
     */
    public static long subAndCheck(long a, long b) {
        long ret;
        String msg = "overflow: subtract";
        if (b == Long.MIN_VALUE) {
            if (a < 0) {
                ret = a - b;
            } else {
                throw new ArithmeticException(msg);
            }
        } else {
            // use additive inverse
            ret = addAndCheck(a, -b, msg);
        }
        return ret;
    }

}

